Gaussian Belief Propagation and Periodic Jacobi Matrices on Trees: Spectral Curve, Antibound Poles, and Fixed Points

Diagonal Green functions of a periodic Jacobi operator on a universal covering tree satisfy the scalar Gaussian belief propagation covariance equations on the finite connected loopless base multigraph. At cycle rank at least two, the Green functions continue to simple antibound poles at both Perron values for arbitrary real potentials and nonzero real weights. This proves the conjecture of Christiansen, Simon and Zinchenko. For positive weights the pole result includes self-loops. On loopless graphs the lower pole is the walk-summability threshold. Each energy strictly between it and the spectral bottom has at least two fixed points with positive definite local beliefs. On a connected simple graph, some coefficients yield a compact component of positive solutions exactly when the graph contains two vertex-disjoint connected subgraphs of cycle rank at least two. The covariance curve is generically irreducible, with one sheet per edge subset with no vertex of degree one. For cycle rank at least two and generic real coefficients, the diagonal Green functions, infinite half-tree $m$-functions and the density-of-states Stieltjes transform all have this degree, answering a question of Avni, Breuer and Simon. Then all eigenvalues of the signed Jacobi matrices are antibound poles. Signed principal submatrices classify finite points with nonzero residue of $(\sum_i V_i) dz$, where $V_i$ are the vertex variances. We give a genus formula. Near zero potentials and unit weights on $K_4$, independently varying the coefficients leaves the cover spectrum an interval. This refutes Avni, Breuer and Simon's conjecture on the density of parameters with all gaps open. In block models, generic irreducibility and a uniqueness criterion extend, and at uniform dimension $p$ the degree can exceed $L^p$ for scalar degree $L$. Part of the scalar theory is formally verified in Lean 4 with Mathlib.

==> anc/README.md <==
# Numerical data for the block degree certificates

These data specify the coefficient points and isolation boxes for the block degree certificates in Appendix D of *Gaussian Belief Propagation and Periodic Jacobi Matrices on Trees: Spectral Curve, Antibound Poles, and Fixed Points*. The equations, derivative formulas, and Krawczyk inclusion test are described there.

| Data | System | Certified admissible simple roots | SHA-256 of the compressed data |
| --- | --- | ---: | --- |
| [diamond, p = 2](diamond-p2.json.gz) | Full cavity equations | 66 | `7769edec46fa753506991c7774b076c7df7f32816661b9fc0e25a4d4624958b6` |
| [bowtie, p = 2](bowtie-p2.json.gz) | Full cavity equations | 36 | `034e2a25916f204410341cc08bef8d611cb510745516482fbbae50601fa1e895` |
| [bowtie, p = 3](bowtie-p3.json.gz) | Reduced normal form | 1079 | `d2ab434ae1b2e773078c7e9ccc840c05cf0f7c2d1decd3b6c1f13b7587d18ccd` |

Each file is gzip-compressed JSON. A real number is encoded as `[m, e]`, with a signed hexadecimal integer string `m` and a base-ten integer exponent `e`. Its exact value is $m\,2^e$. A complex number is a pair of these encodings, real part first. Matrices are arrays of rows.

- **Full cavity equations.** Vertices are numbered from zero in the order of `diagonals`. Each entry of `edges` gives the ordered ends and the matrix $A^e_{ij}$ for that orientation. The reverse orientation uses its transpose. Coordinates follow `arc_order`, using the upper triangular entries of each symmetric cavity precision in row-major order. Each box gives its `center` and, in the same order, `bounds` of the form `[[real_lower, real_upper], [imag_lower, imag_upper]]`.
- **Reduced normal form.** The matrix $\widetilde D$ is `diagonal`, and $B_1,B_2$ are the two `loop_matrices`. Coordinates are the upper triangular entries of $U_1,U_2,V$, each in row-major order. Each box gives its `center` and one positive `radius` per complex coordinate, used for both the real and imaginary parts.

For each box, evaluate the residual at the supplied center and enclose the Jacobian on the box. Use an approximate inverse of the Jacobian at the center as $Y$ and test strict inclusion of the Krawczyk image in the supplied box. The reported checks use binary64 arithmetic with outward rounding for the full cavity equations and 160-bit complex interval arithmetic for the reduced normal form. Check admissibility by excluding zero from the determinants specified in Appendix D. Two boxes are disjoint when their closed intervals in at least one real or imaginary coordinate are disjoint.

